A Bayesian method for detecting stellar flares

We present a Bayesian-odds-ratio-based algorithm for detecting stellar flares in light curve data. We assume flares are described by a model in which there is a rapid rise with a half-Gaussian profile, followed by an exponential decay. Our signal model also contains a polynomial background model. This is required to fit underlying light curve variations that are expected in the data, which could otherwise partially mimic a flare. We characterise the false alarm probability and efficiency of this method and compare it with a simpler thresholding method based on that used in Walkowicz et al (2011). We find our method has a significant increase in detection efficiency for low signal-to-noise ratio (S/N) flares. For a conservative false alarm probability our method can detect 95% of flares with S/N less than ~20, as compared to S/N of ~25 for the simpler method. As an example we have applied our method to a selection of stars in Kepler Quarter 1 data. The method finds 687 flaring stars with a total of 1873 flares after vetos have been applied. For these flares we have characterised their durations and and signal-to-noise ratios.

==> anc/restable.txt <==
Title: A Bayesian method for detecting stellar flares in Kepler data
Authors: Pitkin, M., Williams, D., Fletcher, L., Grant, S.
Table: A summary table of flare statistics.
================================================================================
Columns values:
	Kepler ID
	Number of flares on the star
	effective temperature (K)
	log of the surface gravity (cm/s^2)
	Median flare duration (hrs)
	Median signal-to-noise ratio
	Median amplitude (Flux electrons/s)
	Noise standard deviation estimate (Flux electrons/s)
--------------------------------------------------------------------------------
1569863, 4, 3809, 4.45, 3.14, 11.01, 55.79, 5.9
1570924, 3, 4923, 4.55, 2.99, 64.85, 3774.86, 59.5
1722506, 2, 4270, 4.43, 12.20, 68.62, 963.49, 9.8
1873543, 2, 3702, 4.52, 4.33, 25.76, 176.47, 8.0
2013754, 5, 4280, 4.57, 4.55, 12.06, 79.42, 7.8
2140782, 1, 4946, 4.62, 2.35, 12.87, 77.39, 5.1
2437317, 1, 4250, 4.70, 7.49, 575.65, 2574.92, 8.6
2441562, 1, 3806, 4.46, 4.49, 37.02, 149.61, 5.0
2442866, 3, 4344, 4.49, 9.44, 14.56, 62.76, 8.6
2570846, 1, 3865, 4.61, 2.62, 24.98, 152.08, 5.3
2574427, 2, 3972, 4.57, 2.71, 26.49, 169.55, 6.0
2710323, 4, 4750, 4.68, 6.10, 38.92, 148.14, 6.6
2713086, 8, 4034, 4.29, 5.23, 26.58, 253.11, 9.4
2716857, 2, 4248, 4.37, 1.40, 42.29, 208.74, 4.8
2832720, 1, 3703, 4.45, 5.26, 11.31, 55.62, 5.8
2834564, 4, 3648, 4.36, 4.02, 15.59, 109.13, 7.5
3097331, 3, 4862, 4.56, 5.63, 14.61, 202.77, 16.0
3100479, 1, 5047, 4.44, 4.52, 16.44, 79.76, 6.0
3100568, 1, 5115, 4.50, 1.99, 26.38, 182.42, 5.3
3102749, 1, 4058, 4.64, 3.41, 133.15, 903.12, 6.7
3109825, 8, 3832, 4.38, 3.55, 17.86, 146.83, 10.4
3112828, 7, 4288, 4.34, 4.45, 20.36, 95.18, 6.8
3112890, 3, 4170, 4.52, 4.86, 13.60, 77.40, 7.6
3128488, 7, 4475, 4.62, 4.19, 19.71, 832.55, 63.2
3216700, 2, 4010, 4.67, 7.70, 15.16, 42.87, 4.5
3220938, 1, 4956, 4.44, 5.39, 58.06, 239.54, 5.8
3222369, 2, 4433, 4.38, 4.65, 17.01, 96.09, 7.9
3222610, 7, 4097, 4.42, 6.01, 19.90, 173.31, 10.8
3228931, 3, 5109, 4.60, 6.86, 37.36, 177.95, 7.3
3327068, 3, 4875, 4.45, 2.40, 15.97, 111.45, 6.5
3328418, 5, 4498, 4.44, 6.36, 28.10, 174.06, 10.0
3330773, 2, 4735, 4.38, 4.15, 28.53, 233.87, 9.1
3335194, 3, 4020, 4.60, 2.62, 112.52, 613.43, 4.8
3342210, 4, 5038, 4.25, 4.00, 22.08, 130.35, 7.1
3439126, 6, 4088, 4.32, 4.94, 18.08, 103.92, 7.1
3449953, 1, 3683, 4.35, 3.05, 10.05, 101.98, 8.9
3452854, 1, 5134, 4.56, 9.78, 14.86, 46.92, 5.7
3456972, 4, 4940, 4.24, 3.89, 12.58, 84.57, 7.4
3525783, 1, 4029, 4.50, 2.24, 109.51, 612.76, 4.5
3528198, 8, 4559, 4.49, 6.02, 16.09, 345.77, 21.6
3540728, 9, 4899, 4.42, 4.58, 23.16, 2092.48, 76.0
3550598, 2, 4635, 4.51, 3.85, 50.06, 306.47, 5.8
3628296, 1, 4285, 4.52, 4.58, 13.87, 51.82, 4.6
3631401, 2, 4107, 4.54, 12.06, 71.67, 440.76, 4.2
3632538, 1, 4647, 4.77, 2.72, 49.22, 221.72, 4.0
3634755, 9, 4723, 4.39, 6.77, 37.94, 412.67, 18.4
3640527, 1, 3657, 4.26, 3.06, 12.30, 51.61, 5.8
3644884, 1, 4904, 4.83, 2.68, 11.91, 62.19, 4.3
3646734, 4, 3726, 4.47, 2.37, 14.07, 134.66, 6.8
3731563, 1, 4098, 4.52, 6.06, 12.90, 59.91, 6.8
3749207, 3, 4120, 4.58, 4.49, 11.05, 50.38, 5.3
3758987, 3, 4858, 4.37, 3.74, 39.02, 258.52, 7.4
3763058, 7, 3928, 4.61, 3.17, 15.86, 106.21, 9.3
3765091, 7, 4425, 4.45, 1.91, 51.27, 494.83, 9.2
3836862, 3, 4312, 4.49, 3.98, 21.09, 83.75, 5.0
3852116, 2, 4391, 4.61, 4.39, 14.78, 68.75, 6.6
3859512, 6, 4211, 4.56, 4.71, 17.76, 110.08, 7.8
3861049, 2, 4430, 4.51, 3.49, 17.24, 93.30, 5.6
3861725, 1, 4239, 4.62, 3.74, 74.52, 333.40, 4.7
3934090, 5, 3905, 4.21, 2.76, 23.36, 191.30, 8.0
3935499, 4, 3942, 4.38, 3.07, 12.71, 79.06, 7.0
3940372, 4, 3605, 4.21, 4.41, 17.87, 51.40, 4.3
3942324, 4, 4454, 4.51, 2.24, 29.64, 475.33, 14.6
3945784, 4, 4854, 4.44, 3.04, 48.97, 471.02, 10.7
3954961, 1, 4226, 4.62, 1.74, 87.78, 527.09, 5.3
3967523, 4, 4824, 4.46, 2.89, 14.95, 106.72, 6.4
4043389, 5, 3713, 4.38, 6.43, 17.98, 254.86, 24.5
4147537, 2, 4672, 4.52, 6.01, 22.29, 71.08, 4.4
4148825, 1, 4877, 4.58, 1.00, 33.54, 204.60, 4.1
4158317, 1, 4863, 4.62, 1.96, 11.93, 44.97, 4.5
4158372, 8, 4116, 4.38, 6.42, 27.68, 394.89, 16.7
4171937, 8, 5014, 4.83, 3.69, 15.26, 80.30, 6.8
4174461, 3, 4208, 4.56, 5.66, 15.05, 68.01, 6.6
4242514, 1, 3709, 4.56, 2.24, 42.17, 255.25, 4.9
4243462, 4, 5000, 4.53, 6.46, 20.40, 125.40, 10.3
4243508, 3, 5126, 4.63, 4.35, 22.21, 88.53, 5.7
4249749, 1, 4217, 4.34, 2.72, 27.43, 144.92, 7.2
4249808, 3, 4288, 4.42, 13.25, 22.83, 173.94, 16.1
4274517, 5, 4294, 4.57, 3.02, 11.71, 66.50, 7.3
4275230, 2, 4000, 4.48, 5.14, 34.55, 290.10, 5.3
4347202, 1, 4868, 4.29, 1.93, 12.81, 57.68, 4.4
4349043, 5, 4343, 4.44, 1.93, 47.34, 878.12, 11.9
4351367, 3, 4102, 4.45, 2.91, 14.44, 60.14, 4.6
4355503, 7, 3658, 4.70, 5.07, 19.87, 143.07, 9.0
4357520, 2, 3814, 4.70, 5.91, 18.72, 72.29, 5.2
4373146, 4, 5118, 4.52, 2.17, 15.29, 146.30, 7.9
4375336, 1, 4425, 4.48, 1.53, 28.85, 156.87, 4.7
4379301, 1, 5084, 4.53, 4.49, 27.24, 243.76, 10.2
4383248, 1, 3846, 4.59, 2.35, 31.44, 176.10, 4.7
4454890, 4, 4830, 4.52, 3.85, 33.47, 1282.13, 49.8
4455709, 2, 4356, 4.58, 4.76, 20.97, 72.05, 4.2
4457475, 3, 5128, 4.29, 7.10, 13.88, 78.68, 8.5
4458155, 1, 3676, 4.54, 4.08, 11.65, 32.75, 3.8
4466498, 2, 4268, 4.69, 2.43, 27.18, 189.41, 6.5
4483841, 1, 3666, 4.36, 2.59, 11.96, 37.80, 4.5
4484377, 1, 5139, 4.30, 7.48, 50.20, 204.72, 6.3
4554781, 4, 4001, 4.54, 3.40, 37.29, 643.36, 14.5
4643780, 1, 4792, 4.47, 1.35, 23.54, 86.45, 4.0
4644174, 8, 4022, 4.55, 4.28, 17.34, 140.24, 9.9
4648747, 1, 4827, 4.58, 6.97, 18.76, 52.65, 4.5
4649344, 1, 4977, 4.22, 5.72, 13.37, 54.61, 5.7
4650327, 5, 4799, 4.43, 4.58, 51.32, 225.50, 6.3
4661946, 2, 5068, 4.49, 4.46, 74.28, 390.88, 5.0
4671547, 5, 4059, 4.65, 4.15, 21.96, 5150.31, 267.6
4673009, 1, 4749, 4.57, 3.45, 20.12, 129.75, 6.6
4725913, 4, 4232, 4.43, 5.14, 31.72, 221.65, 11.2
4726192, 1, 3908, 4.51, 6.83, 14.12, 82.36, 9.0
4736074, 1, 4826, 4.62, 6.42, 10.87, 511.10, 77.0
4741455, 5, 3898, 4.45, 3.12, 35.61, 238.91, 7.8
4742000, 1, 4153, 4.63, 1.34, 31.05, 225.91, 4.7
4752967, 1, 4067, 4.54, 1.59, 13.42, 312.91, 13.5
4754691, 1, 4251, 4.64, 0.93, 31.44, 491.86, 8.3
4758595, 8, 3519, 4.41, 4.59, 32.45, 757.07, 32.7
4762283, 5, 4224, 4.40, 3.06, 28.92, 225.74, 7.7
4771949, 1, 4862, 4.52, 2.35, 42.62, 401.40, 7.8
4819766, 7, 3828, 4.44, 3.41, 19.95, 92.92, 5.0
4825003, 1, 4969, 4.50, 3.85, 11.00, 74.62, 7.8
4832949, 1, 4071, 4.42, 3.02, 83.92, 484.37, 5.4
4844804, 2, 4010, 4.51, 4.24, 49.28, 170.21, 4.1
4846603, 1, 4016, 4.50, 3.49, 19.19, 96.90, 5.5
4853523, 2, 4479, 4.42, 2.61, 25.45, 164.83, 6.8
4913533, 2, 4526, 4.71, 2.02, 52.18, 271.52, 4.4
4913902, 1, 4939, 4.53, 0.93, 31.52, 264.72, 4.5
4919569, 1, 4047, 4.53, 7.10, 20.03, 56.34, 4.2
4929016, 10, 3973, 4.49, 6.52, 16.94, 245.21, 16.6
4930560, 1, 4078, 4.37, 4.43, 20.61, 666.65, 43.9
4933923, 1, 5130, 4.52, 4.49, 15.60, 69.63, 5.5
4939265, 7, 3781, 4.46, 3.33, 21.89, 363.05, 16.6
4939472, 1, 5098, 4.64, 8.33, 17.89, 60.36, 5.6
4990413, 1, 4216, 4.44, 1.80, 14.60, 153.36, 9.2
5008689, 3, 4362, 4.47, 1.74, 43.93, 150.46, 6.3
5015405, 1, 3897, 4.51, 4.22, 11.67, 77.89, 7.9
5015542, 4, 4089, 4.55, 2.95, 52.09, 214.16, 4.5
5016904, 1, 3660, 4.38, 3.12, 37.91, 185.79, 5.1
5025524, 1, 4778, 4.40, 0.93, 41.60, 353.57, 4.5
5079590, 5, 4337, 4.55, 3.41, 23.60, 222.75, 8.5
5106436, 1, 4668, 4.52, 0.93, 49.88, 390.15, 4.1
5165017, 5, 4089, 4.40, 2.40, 29.70, 575.80, 17.1
5167100, 1, 5068, 4.46, 9.28, 22.12, 94.74, 8.5
5182822, 1, 3955, 4.36, 7.12, 55.50, 154.85, 4.0
5220528, 4, 4461, 4.62, 3.99, 11.28, 51.41, 6.6
5268904, 8, 3661, 4.27, 3.45, 21.77, 266.08, 16.3
5288534, 5, 3956, 4.39, 4.43, 20.15, 87.69, 6.1
5296510, 1, 4268, 4.58, 1.07, 14.73, 115.28, 4.9
5344895, 7, 4264, 4.33, 5.25, 17.98, 727.50, 67.2
5350822, 1, 4845, 4.21, 5.63, 12.70, 66.01, 6.4
5357108, 2, 4423, 4.49, 2.12, 23.98, 340.66, 12.5
5357275, 6, 5032, 4.63, 3.69, 14.22, 1233.55, 63.1
5371138, 1, 4929, 4.31, 0.93, 46.29, 520.21, 6.0
5373525, 1, 5104, 4.21, 3.49, 20.58, 194.93, 10.3
5397422, 3, 3967, 4.38, 7.11, 15.33, 82.47, 9.3
5428088, 8, 3821, 4.28, 3.85, 21.18, 222.15, 11.5
5430495, 1, 4042, 4.61, 2.28, 41.41, 201.54, 3.9
5435923, 4, 3649, 4.34, 6.81, 20.91, 95.39, 4.2
5437459, 4, 3965, 4.40, 5.46, 16.12, 87.34, 5.4
5458576, 4, 4670, 4.38, 4.20, 12.55, 58.47, 6.2
5461756, 7, 3861, 4.61, 4.52, 13.29, 97.43, 9.6
5471519, 1, 4816, 4.41, 1.86, 14.13, 106.08, 7.0
5513266, 1, 4051, 4.58, 4.01, 14.79, 62.13, 6.0
5516671, 8, 3818, 4.40, 6.16, 18.22, 90.22, 7.5
5522339, 2, 4147, 4.47, 5.11, 13.03, 61.10, 6.8
5531281, 2, 4896, 4.33, 3.29, 40.27, 189.08, 4.6
5562069, 1, 3620, 4.24, 1.69, 22.18, 256.28, 8.5
5607395, 3, 3975, 4.47, 4.22, 25.30, 64.05, 5.0
5609753, 8, 5076, 4.39, 3.64, 19.93, 484.50, 34.2
5614003, 2, 4961, 4.74, 4.81, 55.50, 155.95, 4.8
5633179, 1, 4360, 4.62, 3.08, 12.63, 69.49, 6.7
5638654, 1, 5060, 4.21, 5.61, 17.27, 92.94, 6.9
5648400, 3, 4312, 4.54, 2.72, 18.12, 210.08, 10.5
5693747, 1, 4899, 4.64, 1.59, 87.64, 517.82, 3.8
5694127, 5, 4149, 4.60, 3.02, 17.52, 111.20, 9.0
5696518, 3, 4449, 4.42, 4.62, 13.45, 93.05, 8.9
5709193, 3, 3940, 4.52, 2.76, 25.51, 156.66, 4.5
5714912, 1, 4779, 4.54, 5.98, 30.02, 87.22, 4.0
5716734, 2, 4689, 4.61, 4.93, 13.33, 92.47, 8.5
5722668, 4, 4055, 4.39, 5.10, 14.61, 92.97, 7.0
5729898, 3, 4117, 4.61, 3.53, 23.02, 120.25, 6.0
5732553, 1, 5086, 4.50, 3.55, 39.54, 141.35, 5.5
5739251, 1, 3813, 4.65, 1.00, 156.91, 27540.78, 116.6
5784225, 4, 4205, 4.57, 3.98, 34.86, 350.80, 12.3
5784256, 6, 4843, 4.92, 2.86, 65.63, 678.27, 8.4
5793299, 3, 4096, 4.53, 3.62, 20.02, 91.93, 5.3
5802784, 1, 4464, 4.32, 11.73, 28.25, 67.53, 5.9
5855096, 1, 4022, 4.43, 4.92, 24.43, 82.71, 5.7
5858361, 3, 3636, 4.29, 4.75, 23.94, 113.55, 7.8
5859365, 2, 3808, 4.63, 6.42, 27.53, 86.30, 4.7
5870541, 1, 4300, 4.43, 1.34, 27.50, 213.64, 5.0
5894155, 3, 4373, 4.54, 5.61, 14.20, 66.09, 6.0
5902629, 1, 4238, 4.65, 1.28, 18.48, 150.73, 5.0
5941226, 2, 3819, 4.39, 1.75, 54.30, 297.44, 5.0
5942891, 4, 3934, 4.54, 4.57, 24.67, 127.98, 7.1
5944041, 2, 4110, 4.63, 4.88, 19.70, 115.99, 6.0
5952274, 1, 4700, 4.50, 1.28, 26.51, 366.87, 8.5
5952853, 5, 4157, 4.38, 2.40, 26.77, 253.48, 10.2
5953007, 1, 4928, 4.22, 1.34, 42.65, 346.62, 5.2
5962532, 6, 4909, 4.61, 2.92, 22.61, 154.99, 7.4
5966921, 13, 3831, 4.29, 4.18, 22.34, 329.02, 17.6
5991314, 1, 5126, 4.36, 1.35, 14.96, 81.92, 6.5
6020551, 2, 4420, 4.43, 2.89, 18.15, 137.62, 7.7
6021431, 1, 4262, 4.44, 1.59, 66.05, 843.73, 8.2
6024482, 5, 5089, 4.71, 2.72, 12.78, 160.88, 14.9
6029338, 3, 4931, 4.56, 1.86, 24.07, 163.40, 4.8
6033083, 1, 5076, 4.99, 3.78, 14.04, 39.54, 3.2
6038882, 1, 3971, 4.39, 14.02, 56.34, 181.64, 7.0
6045059, 4, 4939, 4.44, 4.05, 22.30, 102.00, 6.7
6057776, 1, 4459, 4.67, 2.59, 16.17, 45.01, 3.4
6060845, 3, 3733, 4.56, 4.52, 25.83, 143.02, 4.8
6100469, 1, 4765, 4.45, 6.46, 36.60, 138.84, 5.6
6113803, 1, 4384, 4.64, 1.54, 77.52, 392.63, 3.3
6116129, 5, 3852, 4.42, 7.87, 16.07, 98.82, 9.8
6119605, 2, 5117, 4.68, 4.69, 164.70, 973.64, 8.4
6123205, 1, 4461, 4.53, 3.49, 43.10, 193.63, 4.7
6214118, 1, 4903, 4.71, 0.93, 33.47, 522.69, 8.3
6224062, 4, 3830, 4.49, 4.03, 12.25, 68.69, 7.1
6231656, 3, 4347, 4.53, 3.78, 31.37, 202.92, 5.7
6262995, 2, 4420, 4.45, 4.55, 28.06, 154.13, 6.8
6271960, 1, 5068, 4.47, 4.99, 11.99, 51.49, 5.6
6290789, 3, 4087, 4.52, 5.23, 15.04, 58.09, 5.1
6290811, 6, 3689, 4.55, 3.23, 18.98, 86.37, 6.5
6308708, 3, 4850, 4.23, 3.41, 17.64, 182.01, 10.8
6310265, 8, 3730, 4.40, 3.93, 20.52, 154.59, 7.8
6356144, 10, 3863, 4.34, 3.53, 23.35, 225.61, 11.9
6357902, 1, 4061, 4.37, 2.66, 13.35, 145.73, 14.1
6380533, 1, 5131, 4.38, 2.91, 39.75, 197.11, 5.5
6385943, 1, 4346, 4.60, 7.91, 15.36, 41.78, 4.3
6389733, 1, 3659, 4.24, 4.18, 13.54, 55.04, 4.8
6425783, 1, 4952, 4.33, 3.74, 35.55, 354.32, 10.4
6425928, 2, 3947, 4.49, 8.60, 38.87, 464.75, 19.6
6425989, 3, 3804, 4.63, 4.55, 13.55, 37.35, 3.9
6431497, 4, 4740, 4.36, 3.56, 18.00, 99.52, 6.3
6431753, 1, 4783, 4.57, 1.40, 21.27, 123.93, 4.8
6438216, 1, 4547, 4.54, 1.74, 47.71, 335.35, 5.7
6447481, 1, 5017, 4.58, 3.31, 14.60, 56.49, 4.6
6497820, 2, 4828, 4.36, 1.64, 15.08, 179.45, 10.6
6507888, 2, 4036, 4.31, 4.48, 14.58, 61.45, 5.8
6510289, 3, 5129, 4.62, 3.89, 26.86, 137.71, 4.7
6521729, 1, 4455, 4.49, 1.99, 17.55, 91.15, 4.0
6542087, 2, 4030, 4.47, 4.32, 27.97, 120.69, 4.9
6546433, 1, 5130, 4.46, 1.34, 44.15, 340.60, 5.7
6547089, 1, 4035, 4.51, 3.60, 10.37, 43.12, 5.7
6547641, 2, 4633, 4.63, 4.09, 225.40, 2302.89, 9.2
6548898, 4, 3665, 4.29, 4.04, 14.47, 77.55, 6.1
6549597, 5, 5073, 4.31, 2.81, 20.77, 185.66, 8.2
6585067, 1, 3726, 4.43, 1.26, 21.36, 92.00, 5.0
6600771, 1, 3908, 4.51, 3.45, 20.20, 96.15, 4.8
6606167, 2, 4720, 4.42, 5.93, 41.41, 177.62, 6.5
6606510, 1, 4984, 4.57, 0.93, 33.36, 266.65, 4.2
6608362, 2, 5128, 4.22, 7.41, 13.67, 55.34, 6.4
6608436, 6, 5097, 4.44, 4.03, 19.47, 211.61, 8.6
6610837, 1, 3640, 4.26, 3.81, 46.86, 222.15, 5.1
6668646, 7, 3731, 4.53, 3.53, 19.41, 126.47, 7.5
6668936, 1, 4310, 4.33, 9.35, 77.85, 893.11, 8.4
6669028, 1, 3959, 4.52, 1.99, 23.93, 146.38, 4.7
6675714, 6, 4073, 4.60, 8.69, 17.69, 98.34, 9.1
6717216, 7, 4032, 4.36, 3.39, 22.82, 346.91, 15.1
6762923, 2, 4107, 4.45, 2.38, 34.80, 385.94, 10.1
6763067, 5, 3846, 4.62, 3.74, 16.90, 74.47, 5.4
6763852, 1, 5047, 4.52, 1.63, 12.89, 69.93, 3.8
6766663, 2, 3903, 4.50, 1.81, 15.42, 179.24, 8.4
6783369, 3, 3677, 4.30, 3.81, 17.59, 79.20, 5.6
6843185, 8, 4147, 4.43, 5.81, 29.01, 209.22, 11.3
6846570, 4, 3913, 4.46, 5.26, 23.89, 198.54, 9.8
6851944, 6, 4517, 4.39, 2.46, 24.87, 186.62, 7.3
6859806, 1, 5052, 4.38, 2.40, 16.26, 135.04, 7.7
6863726, 1, 3671, 4.37, 6.80, 18.08, 81.29, 6.6
6866092, 2, 5097, 4.29, 6.09, 12.70, 39.49, 4.4
6869738, 1, 5072, 4.36, 1.28, 15.02, 97.47, 4.0
6871896, 2, 3969, 4.54, 5.87, 118.04, 1051.55, 6.8
6928206, 4, 3832, 4.33, 3.44, 26.46, 200.15, 7.1
6963815, 3, 4466, 4.49, 2.24, 19.08, 223.64, 16.9
7017604, 4, 4807, 4.50, 4.04, 22.92, 111.14, 5.7
7018323, 2, 3830, 4.63, 7.00, 23.34, 84.44, 5.4
7036755, 7, 4353, 4.48, 2.99, 34.10, 885.75, 25.3
7049035, 4, 4757, 4.47, 4.43, 26.68, 228.36, 12.3
7093547, 1, 5101, 4.34, 2.27, 22.46, 184.80, 8.6
7107430, 5, 4113, 4.40, 4.50, 25.43, 236.95, 13.4
7132599, 1, 4227, 4.24, 4.50, 14.03, 58.38, 5.1
7133807, 3, 4113, 4.54, 5.26, 23.77, 125.81, 4.9
7175125, 2, 5120, 4.65, 2.96, 15.95, 84.74, 7.4
7186446, 1, 4208, 4.41, 7.50, 17.17, 86.10, 8.7
7188204, 5, 4836, 4.62, 2.62, 41.18, 273.21, 6.2
7188669, 1, 4929, 4.39, 4.49, 12.97, 76.87, 7.3
7190459, 4, 3808, 4.56, 2.40, 25.99, 164.27, 6.0
7191311, 6, 3746, 4.63, 3.74, 16.17, 182.15, 13.1
7192199, 2, 4027, 4.43, 2.24, 30.78, 146.61, 4.3
7205150, 1, 4368, 4.48, 5.23, 12.60, 41.96, 4.4
7206132, 1, 4182, 4.50, 2.72, 13.25, 106.53, 7.3
7215890, 1, 3799, 4.40, 4.99, 17.06, 89.48, 6.9
7293120, 1, 4343, 4.64, 7.59, 15.65, 44.09, 4.5
7293293, 1, 4870, 4.56, 1.86, 64.08, 296.96, 4.3
7293429, 1, 4862, 4.84, 1.93, 63.04, 169.53, 3.6
7345363, 1, 4154, 4.50, 3.45, 94.96, 882.02, 9.4
7347797, 2, 4363, 4.43, 5.36, 17.89, 81.53, 4.2
7347999, 1, 4535, 4.46, 4.11, 48.73, 259.95, 5.8
7381180, 4, 4371, 4.29, 4.20, 21.81, 113.20, 7.2
7422811, 3, 3809, 4.90, 2.31, 20.42, 121.29, 6.0
7439111, 1, 4369, 4.70, 1.34, 23.43, 142.02, 4.5
7456455, 3, 4754, 4.51, 3.62, 15.01, 76.87, 6.2
7465605, 3, 3868, 4.26, 4.18, 14.23, 139.82, 11.7
7506027, 2, 4898, 4.51, 6.23, 18.86, 96.98, 8.7
7509281, 3, 3676, 4.53, 5.53, 18.49, 59.27, 5.3
7509473, 4, 4299, 4.48, 4.36, 25.82, 206.26, 9.9
7509496, 1, 4113, 4.36, 2.99, 20.49, 154.74, 7.1
7510131, 1, 4517, 4.56, 1.63, 36.84, 324.59, 6.2
7516880, 1, 4086, 4.47, 1.46, 39.71, 244.47, 4.9
7551695, 5, 4048, 4.38, 3.79, 36.78, 310.68, 7.5
7582882, 1, 5029, 4.64, 1.34, 34.87, 298.96, 5.5
7592133, 5, 3654, 4.24, 2.86, 34.26, 534.44, 11.4
7668658, 4, 4724, 4.33, 3.28, 14.95, 73.27, 6.1
7668857, 2, 4573, 4.51, 4.33, 30.65, 192.98, 6.8
7670700, 1, 3722, 4.37, 2.24, 172.90, 984.75, 4.6
7677767, 2, 3708, 4.43, 6.41, 12.28, 119.54, 14.0
7679215, 1, 4891, 4.54, 1.28, 14.44, 104.11, 4.4
7684815, 1, 4251, 4.32, 0.93, 56.36, 1711.10, 16.1
7685801, 1, 4346, 4.44, 2.28, 39.43, 175.15, 3.6
7691092, 1, 4830, 4.58, 0.93, 161.27, 1383.63, 4.6
7692291, 1, 4996, 4.50, 1.34, 21.96, 132.77, 4.4
7692454, 6, 3659, 4.35, 4.99, 26.73, 415.82, 20.4
7695268, 1, 4090, 4.58, 1.07, 17.09, 91.95, 3.3
7738796, 1, 5038, 4.72, 0.93, 28.39, 186.58, 3.5
7742097, 1, 4009, 4.63, 3.54, 11.63, 52.89, 6.0
7743830, 3, 3916, 4.45, 3.85, 16.52, 93.41, 6.5
7750580, 1, 4707, 4.71, 0.93, 29.85, 256.00, 4.6
7765677, 1, 4222, 4.66, 1.28, 24.30, 171.17, 4.3
7765762, 6, 3998, 4.41, 3.34, 37.38, 316.05, 8.6
7772109, 1, 4200, 4.48, 4.55, 11.85, 69.11, 7.2
7809755, 3, 3937, 4.50, 4.62, 16.84, 53.13, 4.0
7813324, 1, 5121, 4.50, 1.80, 11.13, 35.63, 4.5
7817489, 1, 3638, 4.61, 1.63, 11.90, 71.30, 4.2
7829719, 3, 4357, 4.41, 7.48, 14.48, 87.41, 8.7
7830341, 3, 3880, 4.54, 6.09, 15.32, 65.56, 7.9
7847566, 2, 3565, 4.24, 6.45, 14.96, 60.79, 6.5
7849619, 2, 3878, 4.52, 3.14, 119.40, 1071.73, 7.6
7867105, 1, 4076, 4.52, 1.63, 29.44, 388.87, 9.2
7870750, 2, 5081, 4.68, 2.27, 20.88, 172.09, 7.0
7871438, 8, 3863, 4.42, 4.55, 16.79, 332.69, 21.9
7872098, 2, 5116, 4.57, 2.47, 15.53, 82.33, 7.1
7877209, 5, 3708, 4.47, 4.18, 16.36, 82.35, 5.6
7879384, 1, 4113, 4.53, 5.72, 13.00, 45.38, 5.0
7885309, 4, 4574, 4.45, 5.92, 29.46, 140.18, 8.7
7898071, 6, 4633, 4.56, 3.85, 15.61, 85.14, 8.0
7905458, 2, 4842, 4.35, 6.47, 13.67, 75.88, 8.8
7907119, 7, 3918, 4.53, 4.11, 14.81, 75.22, 8.3
7916806, 1, 5109, 4.88, 0.93, 49.71, 433.80, 4.6
7938615, 1, 3825, 4.47, 6.77, 13.82, 51.65, 5.8
7947607, 2, 4835, 4.60, 6.36, 23.27, 76.44, 5.2
7949846, 1, 3680, 4.22, 5.88, 14.94, 91.66, 9.3
7973675, 1, 3687, 4.35, 1.99, 32.36, 524.26, 12.5
7973706, 1, 4263, 4.40, 1.95, 96.47, 662.79, 5.0
7987781, 1, 4316, 4.45, 4.18, 22.82, 147.81, 7.2
7987934, 2, 3734, 4.51, 7.74, 24.33, 77.51, 5.0
8004647, 4, 4900, 4.54, 4.78, 130.02, 943.09, 8.9
8005405, 1, 3661, 4.36, 1.74, 36.20, 227.61, 5.5
8006143, 2, 4159, 4.54, 2.53, 33.87, 298.81, 7.9
8007234, 1, 3676, 4.32, 6.03, 12.62, 45.25, 4.8
8027731, 2, 4840, 4.47, 4.53, 16.22, 69.04, 5.7
8056853, 1, 4240, 4.41, 3.83, 16.44, 130.03, 10.6
8104467, 2, 4088, 4.46, 3.76, 43.61, 222.29, 4.9
8128348, 1, 5111, 4.83, 1.26, 26.30, 116.60, 5.1
8142547, 2, 4831, 4.28, 5.64, 31.85, 164.93, 7.7
8144647, 6, 5087, 4.76, 2.76, 28.07, 156.14, 7.5
8176468, 5, 4164, 4.42, 4.18, 15.50, 181.84, 18.6
8188360, 1, 4583, 4.48, 0.93, 198.80, 1672.64, 4.5
8196449, 12, 3706, 4.30, 4.46, 21.53, 366.31, 21.3
8210323, 4, 3815, 4.48, 4.00, 11.54, 78.94, 8.3
8213221, 1, 5097, 4.43, 3.12, 17.10, 104.13, 6.5
8249046, 1, 5103, 4.56, 3.45, 28.94, 111.00, 3.9
8288698, 1, 4308, 4.44, 5.52, 15.06, 89.17, 10.1
8292758, 9, 4034, 4.29, 3.95, 57.46, 681.45, 18.0
8300688, 1, 4937, 4.28, 4.92, 14.08, 68.42, 6.2
8316096, 1, 4227, 4.42, 7.14, 15.55, 51.94, 5.0
8321490, 1, 4112, 4.46, 1.74, 71.37, 410.39, 5.1
8343785, 1, 3954, 4.51, 2.21, 46.73, 236.39, 5.2
8359398, 1, 5123, 4.71, 2.66, 23.83, 127.85, 6.7
8365058, 3, 4293, 4.55, 4.49, 19.04, 76.93, 4.9
8365196, 4, 4245, 4.55, 4.85, 27.30, 125.23, 6.0
8373723, 1, 3676, 4.31, 5.32, 10.56, 36.63, 4.6
8376893, 5, 4078, 4.57, 2.62, 19.14, 70.05, 4.2
8415404, 2, 4683, 4.52, 4.87, 15.79, 102.05, 8.0
8416925, 2, 4422, 4.57, 2.86, 43.48, 249.22, 4.9
8479655, 7, 5126, 4.60, 6.86, 16.91, 242.44, 19.6
8482565, 2, 4289, 4.43, 3.85, 61.95, 297.48, 4.8
8487242, 10, 4718, 4.46, 3.35, 16.28, 209.85, 13.7
8491152, 1, 4948, 4.39, 3.05, 13.30, 71.47, 4.7
8491219, 1, 5021, 4.31, 1.99, 15.65, 105.54, 5.2
8491221, 1, 4223, 4.38, 1.80, 22.58, 113.26, 4.7
8540644, 1, 4458, 4.44, 6.88, 84.95, 508.05, 10.2
8546579, 3, 4411, 4.62, 6.75, 47.23, 227.41, 9.8
8557141, 1, 5055, 4.68, 1.34, 102.18, 920.37, 5.8
8560194, 1, 5082, 4.47, 5.22, 13.46, 35.60, 4.2
8572066, 2, 4024, 4.60, 3.33, 45.51, 204.28, 4.0
8572338, 6, 4783, 4.75, 3.45, 16.98, 98.66, 6.2
8580320, 3, 4990, 4.47, 3.26, 12.25, 60.38, 6.5
8583756, 1, 3860, 4.31, 4.41, 11.93, 35.98, 4.6
8604575, 3, 4223, 4.53, 3.85, 19.63, 211.00, 8.8
8617530, 1, 4938, 4.53, 3.42, 13.53, 64.94, 6.2
8651471, 9, 5103, 4.28, 4.99, 21.86, 393.46, 16.9
8737443, 3, 3707, 4.38, 3.45, 25.38, 130.07, 5.9
8740195, 1, 4534, 4.36, 6.83, 13.18, 51.42, 5.8
8749147, 4, 4555, 4.42, 2.87, 25.51, 180.27, 6.2
8749769, 3, 3651, 4.38, 2.31, 14.90, 87.10, 5.6
8767669, 2, 4162, 4.40, 2.31, 38.71, 449.68, 10.2
8776565, 9, 3692, 4.53, 3.39, 24.43, 198.25, 10.4
8801228, 1, 4989, 4.35, 5.69, 11.36, 82.31, 9.8
8807085, 5, 3826, 4.56, 1.99, 39.51, 295.83, 7.6
8822612, 3, 4426, 4.47, 6.38, 22.79, 91.77, 6.1
8825177, 3, 5075, 4.35, 6.03, 19.26, 84.81, 5.3
8867609, 3, 4031, 4.47, 1.86, 14.26, 92.68, 6.1
8872668, 1, 4147, 4.60, 1.86, 14.46, 66.08, 4.3
8873448, 3, 3919, 4.54, 6.43, 17.62, 148.62, 15.2
8873450, 4, 4229, 4.53, 3.49, 21.39, 310.78, 17.4
8881943, 2, 5079, 4.64, 3.51, 87.46, 852.12, 9.9
8935140, 3, 4284, 4.58, 2.67, 14.25, 63.49, 5.1
8938801, 3, 4304, 4.52, 4.18, 20.10, 74.40, 4.4
8947255, 6, 3691, 4.41, 3.68, 16.74, 133.08, 8.5
8959288, 3, 5013, 4.31, 3.48, 16.63, 78.01, 6.8
8961162, 1, 3712, 4.54, 2.27, 11.99, 44.42, 3.8
8972956, 1, 5131, 4.61, 1.34, 25.51, 139.93, 4.0
9002074, 2, 3715, 4.45, 6.04, 11.22, 35.90, 4.5
9004374, 1, 5074, 4.23, 3.08, 15.73, 54.43, 4.2
9008142, 1, 3748, 4.73, 3.78, 16.69, 70.05, 4.8
9011963, 7, 4236, 4.50, 2.20, 21.90, 169.58, 6.6
9018449, 3, 4334, 4.44, 4.95, 18.91, 109.24, 7.4
9019435, 5, 3672, 4.46, 6.03, 13.84, 69.58, 7.7
9019601, 4, 4953, 4.43, 5.68, 19.18, 235.53, 14.9
9030716, 2, 4348, 4.42, 5.52, 15.52, 71.44, 5.8
9048551, 8, 4017, 4.47, 5.05, 21.60, 361.70, 20.3
9048949, 6, 4991, 4.43, 4.46, 58.83, 3146.92, 69.9
9048976, 5, 4165, 4.38, 3.41, 36.10, 396.97, 10.9
9051905, 2, 4257, 4.33, 6.15, 52.22, 457.75, 7.0
9080928, 2, 4935, 4.58, 3.42, 42.56, 202.02, 4.1
9091929, 1, 4985, 4.82, 4.58, 13.76, 46.92, 4.2
9094521, 1, 4362, 4.43, 2.72, 14.10, 71.38, 4.6
9101620, 2, 4947, 4.59, 5.09, 30.88, 204.12, 8.2
9117167, 3, 4149, 4.32, 4.58, 25.88, 256.55, 11.9
9142714, 2, 3665, 4.44, 4.80, 23.09, 125.55, 7.1
9146282, 1, 4274, 4.61, 1.14, 14.60, 85.60, 4.1
9147368, 1, 5063, 4.49, 2.40, 11.83, 70.15, 5.5
9163591, 1, 4324, 4.59, 5.43, 17.58, 52.99, 4.2
9179906, 6, 3686, 4.31, 3.98, 21.03, 127.16, 7.2
9180393, 1, 4946, 4.63, 3.17, 15.70, 89.09, 6.3
9203478, 2, 4344, 4.53, 2.61, 39.35, 224.30, 5.2
9214598, 3, 4724, 4.67, 2.55, 38.92, 310.97, 8.4
9215841, 6, 5079, 4.31, 3.45, 19.22, 261.06, 12.3
9220002, 3, 5145, 4.38, 5.35, 26.84, 93.70, 6.1
9220341, 1, 5083, 4.62, 3.31, 19.54, 119.77, 7.3
9224698, 1, 5073, 4.49, 2.35, 12.76, 57.87, 3.8
9238899, 5, 3915, 4.38, 6.40, 29.84, 172.78, 8.5
9239775, 4, 4282, 4.48, 3.35, 18.41, 80.98, 5.4
9267818, 6, 3732, 4.35, 3.25, 22.86, 202.26, 8.7
9269688, 3, 4343, 4.44, 2.50, 19.98, 151.27, 8.0
9269879, 1, 5025, 4.56, 0.93, 50.46, 454.18, 4.8
9279846, 2, 4821, 4.44, 2.53, 15.01, 99.99, 6.4
9284819, 1, 4250, 4.56, 1.86, 23.56, 123.38, 4.9
9286118, 3, 4105, 4.62, 5.32, 12.06, 54.15, 4.7
9305357, 2, 5021, 4.63, 6.36, 18.03, 188.01, 15.7
9339958, 1, 4906, 4.73, 0.93, 44.90, 503.10, 5.9
9346592, 8, 4062, 4.35, 4.33, 28.56, 326.08, 14.3
9347979, 1, 4314, 4.20, 3.08, 13.93, 84.20, 5.8
9350552, 1, 4143, 4.59, 1.74, 46.05, 218.45, 4.2
9395205, 6, 3891, 4.60, 4.47, 22.40, 162.59, 9.5
9401571, 1, 4021, 4.52, 3.08, 10.14, 47.70, 5.9
9407581, 5, 3679, 4.58, 3.34, 13.28, 99.94, 7.0
9408035, 5, 4793, 4.53, 2.68, 19.03, 236.84, 14.5
9409238, 1, 4838, 4.50, 4.95, 28.19, 243.06, 11.0
9418483, 1, 4529, 4.36, 2.35, 13.66, 79.11, 4.9
9425635, 2, 3849, 4.53, 5.69, 21.52, 96.26, 6.1
9426508, 7, 3560, 4.23, 5.29, 26.81, 184.40, 7.2
9450669, 4, 4726, 4.43, 7.24, 63.24, 250.76, 6.2
9455598, 1, 5024, 4.45, 1.28, 21.08, 188.25, 5.5
9457145, 1, 5141, 4.53, 4.62, 42.72, 188.10, 5.6
9466312, 2, 5066, 4.56, 2.59, 24.25, 269.63, 11.4
9468935, 2, 3934, 4.42, 6.80, 12.48, 52.27, 6.6
9472284, 1, 4273, 4.72, 1.34, 45.17, 288.51, 4.1
9474589, 2, 3232, 4.62, 3.74, 39.05, 295.84, 8.1
9508099, 1, 4367, 4.45, 4.11, 11.64, 50.35, 5.1
9515011, 1, 4024, 4.61, 5.25, 19.56, 55.80, 4.2
9530263, 2, 4110, 4.55, 2.38, 20.41, 129.76, 5.6
9535024, 1, 4426, 4.43, 1.99, 11.33, 61.45, 5.5
9540467, 11, 3757, 4.46, 4.01, 25.75, 918.40, 61.0
9570305, 2, 5109, 4.47, 8.09, 22.62, 63.31, 4.7
9579266, 1, 5031, 4.60, 1.46, 52.16, 278.44, 4.3
9580051, 1, 4165, 4.46, 3.78, 11.53, 133.37, 13.2
9581885, 3, 3738, 4.51, 3.45, 18.90, 94.97, 6.2
9588430, 1, 3683, 4.42, 4.52, 10.73, 61.87, 7.1
9588880, 2, 3865, 4.34, 4.54, 13.97, 101.78, 8.8
9590249, 1, 3941, 4.40, 8.24, 13.73, 40.47, 4.7
9596620, 1, 3910, 4.30, 7.59, 18.70, 49.98, 4.3
9613610, 3, 4758, 4.52, 7.14, 12.99, 60.81, 6.8
9631366, 4, 3827, 4.59, 3.08, 49.33, 427.04, 9.9
9631548, 1, 3630, 4.25, 19.17, 134.67, 1093.02, 5.2
9632532, 1, 3853, 4.41, 2.40, 30.13, 145.40, 4.5
9637196, 1, 4342, 4.49, 4.32, 26.45, 104.99, 6.3
9659036, 2, 3973, 4.54, 5.62, 42.71, 171.08, 5.4
9691460, 1, 4467, 4.32, 0.93, 29.97, 302.41, 5.4
9692206, 1, 3836, 4.55, 2.99, 13.54, 77.94, 6.0
9692612, 1, 4082, 4.56, 1.34, 30.50, 208.87, 5.0
9710336, 2, 5077, 4.54, 4.19, 20.72, 261.89, 14.0
9712552, 1, 4927, 4.54, 6.43, 34.24, 117.90, 5.0
9713986, 1, 4291, 4.56, 1.99, 31.51, 237.29, 5.8
9765275, 3, 4348, 4.41, 2.62, 32.99, 113.97, 4.8
9784213, 2, 5082, 4.23, 3.52, 73.97, 395.60, 5.8
9812632, 1, 4886, 4.36, 1.62, 15.95, 59.53, 4.7
9820789, 1, 4286, 4.50, 2.61, 12.41, 45.43, 4.0
9828292, 3, 3859, 4.35, 4.41, 15.53, 66.82, 6.4
9833868, 2, 5083, 4.46, 7.35, 39.08, 279.29, 5.8
9838763, 2, 4899, 4.64, 2.64, 82.52, 481.06, 5.0
9839824, 2, 4084, 4.40, 6.54, 22.73, 132.23, 4.8
9880382, 2, 4817, 4.52, 2.67, 51.85, 236.24, 4.2
9898181, 1, 4917, 4.38, 1.80, 21.44, 118.26, 5.2
9909614, 1, 4656, 4.27, 5.29, 38.09, 139.41, 4.8
9941718, 2, 3724, 4.45, 4.32, 79.55, 567.18, 7.0
9945771, 10, 3921, 4.38, 2.66, 42.97, 947.39, 18.9
9994229, 1, 4335, 4.67, 5.21, 17.69, 43.32, 4.7
10007265, 1, 5040, 4.48, 1.46, 35.63, 199.90, 4.5
10014945, 1, 4338, 4.77, 1.63, 11.95, 77.30, 4.5
10022892, 1, 4745, 4.58, 0.93, 76.69, 513.00, 3.5
10026782, 1, 4842, 4.58, 2.35, 58.32, 311.99, 4.5
10055337, 1, 4019, 4.36, 3.36, 23.04, 128.21, 5.5
10056727, 2, 5056, 4.37, 7.92, 25.11, 89.71, 5.6
10062987, 2, 4944, 4.79, 2.32, 78.56, 651.20, 6.8
10065745, 5, 3719, 4.43, 7.88, 26.11, 139.99, 8.4
10070247, 11, 4348, 4.50, 4.39, 22.68, 289.87, 10.0
10081899, 1, 3690, 4.43, 3.41, 17.83, 76.39, 4.3
10087130, 2, 3880, 4.57, 2.37, 21.39, 242.36, 10.2
10091786, 4, 3722, 4.61, 4.74, 11.87, 37.77, 4.1
10134498, 2, 4195, 4.62, 3.85, 23.42, 118.50, 4.9
10165751, 1, 5098, 4.53, 2.81, 12.69, 61.00, 5.1
10165815, 1, 3847, 4.86, 3.93, 9.96, 41.84, 5.1
10188460, 4, 3850, 4.47, 4.24, 12.67, 101.11, 10.1
10196750, 1, 4389, 4.57, 1.99, 66.21, 365.67, 4.3
10196902, 4, 4469, 4.56, 14.79, 13.97, 126.12, 15.5
10221455, 1, 4803, 4.52, 8.60, 14.21, 46.83, 5.2
10258313, 1, 4914, 4.90, 1.91, 32.56, 180.52, 4.1
10259462, 1, 4358, 4.58, 2.99, 21.04, 384.64, 17.1
10280703, 1, 4528, 4.45, 1.69, 82.17, 457.73, 4.1
10288161, 2, 4150, 4.53, 4.58, 16.96, 55.54, 4.8
10320483, 1, 3825, 4.52, 1.91, 47.29, 300.48, 4.6
10320552, 2, 4001, 4.53, 5.13, 12.56, 68.00, 7.1
10320656, 2, 3845, 4.56, 2.01, 111.82, 1971.70, 14.4
10330818, 3, 4344, 4.41, 4.18, 13.17, 153.45, 13.0
10339097, 1, 4083, 4.62, 0.93, 45.34, 511.68, 6.0
10363074, 3, 3711, 4.53, 2.76, 38.83, 226.04, 7.0
10387746, 1, 3675, 4.42, 6.03, 10.27, 43.26, 5.6
10389121, 3, 4536, 4.52, 3.17, 42.20, 285.20, 7.3
10395312, 1, 3728, 4.32, 4.15, 10.10, 37.44, 3.9
10404696, 1, 3864, 4.67, 0.93, 60.11, 607.70, 5.4
10422030, 5, 4701, 4.33, 3.81, 12.46, 109.65, 8.8
10422252, 6, 5118, 4.23, 3.13, 20.69, 358.67, 16.1
10449542, 1, 4351, 4.50, 5.66, 13.01, 46.26, 4.6
10452709, 4, 5088, 4.59, 5.51, 17.79, 65.61, 5.3
10459987, 5, 5018, 4.74, 6.03, 30.93, 2451.75, 107.8
10468984, 1, 5044, 4.50, 4.26, 15.33, 103.86, 8.4
10471960, 5, 3814, 4.50, 4.66, 36.34, 268.07, 8.2
10483062, 1, 5097, 4.52, 7.70, 20.94, 60.50, 4.8
10513641, 2, 4185, 4.44, 5.37, 18.40, 85.12, 5.2
10527793, 1, 4972, 4.45, 5.76, 18.32, 89.08, 7.0
10528093, 4, 5143, 4.53, 5.47, 101.92, 755.81, 11.8
10536761, 4, 3687, 4.31, 6.08, 45.45, 303.00, 15.0
10548015, 1, 4849, 4.69, 2.76, 17.54, 71.99, 4.1
10578030, 2, 4309, 4.51, 2.05, 24.99, 147.09, 5.6
10590277, 1, 4649, 4.72, 1.35, 17.76, 71.57, 4.8
10597391, 1, 4975, 4.54, 3.66, 11.57, 40.09, 4.8
10614845, 2, 4802, 4.45, 5.49, 21.44, 291.16, 19.5
10622511, 1, 3600, 4.60, 8.80, 12.98, 89.23, 12.1
10622558, 1, 4361, 4.51, 3.81, 14.48, 62.51, 4.9
10658494, 4, 4166, 4.49, 6.15, 24.86, 93.24, 6.0
10665178, 2, 4246, 4.51, 3.83, 19.37, 98.28, 6.3
10727657, 2, 4417, 4.52, 5.44, 12.00, 53.88, 6.1
10737179, 1, 4597, 4.20, 5.66, 11.86, 49.35, 5.6
10753072, 2, 3664, 4.39, 5.47, 134.81, 1071.24, 5.2
10776918, 3, 4399, 4.44, 3.20, 11.55, 62.55, 5.1
10779140, 1, 4073, 4.57, 1.28, 17.14, 112.44, 4.0
10779266, 3, 4542, 4.68, 3.45, 22.09, 109.35, 5.0
10800330, 2, 3733, 4.41, 6.61, 17.33, 63.55, 5.3
10801273, 2, 3981, 4.36, 5.10, 15.26, 395.39, 29.9
10803272, 1, 3920, 4.56, 1.67, 20.61, 71.22, 4.0
10809258, 2, 3854, 4.37, 1.79, 32.71, 317.06, 6.7
10812541, 3, 4043, 4.41, 2.16, 18.02, 91.38, 8.4
10818065, 2, 4559, 4.54, 4.88, 16.04, 93.02, 6.9
10857583, 8, 3717, 4.32, 3.63, 36.43, 313.46, 9.2
10858030, 4, 4425, 4.52, 3.40, 25.77, 90.92, 4.6
10865206, 6, 4474, 4.45, 3.80, 47.28, 840.22, 19.3
10880514, 1, 3570, 4.20, 1.46, 17.88, 89.33, 4.0
10904491, 1, 4888, 4.48, 1.86, 18.08, 143.93, 7.4
10905040, 2, 4938, 4.49, 5.79, 20.30, 83.27, 6.0
10909367, 6, 3910, 4.30, 3.78, 16.25, 151.80, 13.0
10914307, 1, 3828, 4.45, 4.58, 21.68, 97.30, 5.6
10916827, 1, 5122, 4.73, 2.76, 10.96, 41.44, 3.7
10920281, 1, 3846, 4.51, 4.62, 18.82, 97.00, 6.9
10922854, 1, 5011, 4.72, 2.52, 12.94, 50.11, 4.8
10935928, 1, 4290, 4.48, 4.38, 17.88, 101.89, 8.9
10936170, 1, 3906, 4.57, 2.15, 32.08, 177.58, 5.5
10938188, 4, 3657, 4.33, 6.65, 22.76, 108.84, 7.5
10960823, 4, 3722, 4.30, 4.57, 21.46, 98.90, 6.0
10963139, 1, 5123, 4.59, 1.53, 16.87, 91.58, 4.7
10966172, 1, 3687, 4.46, 2.35, 26.38, 138.20, 4.4
10977458, 1, 4275, 4.61, 1.99, 12.71, 67.23, 4.1
10983528, 2, 4844, 4.48, 3.98, 18.31, 105.67, 6.9
10990728, 1, 4309, 4.38, 9.35, 71.93, 457.46, 4.7
11017875, 1, 3850, 4.56, 3.81, 14.05, 58.79, 4.5
11020028, 2, 4477, 4.34, 5.69, 20.26, 311.70, 20.2
11032573, 1, 4346, 4.57, 7.10, 17.20, 50.61, 4.4
11037498, 2, 4011, 4.46, 5.89, 76.01, 453.00, 6.0
11047115, 6, 4349, 4.52, 5.34, 13.58, 62.55, 6.6
11068661, 7, 4517, 4.57, 4.55, 16.49, 89.38, 6.2
11081377, 1, 3905, 4.55, 6.06, 62.41, 498.48, 10.9
11092783, 2, 3967, 4.40, 3.77, 17.93, 55.17, 4.4
11128035, 1, 5113, 4.82, 1.14, 14.47, 91.68, 4.5
11128748, 1, 4291, 4.53, 5.98, 12.37, 54.88, 6.2
11152786, 2, 4915, 4.44, 10.52, 82.72, 748.49, 7.1
11183868, 1, 4708, 4.21, 6.09, 13.22, 76.54, 8.2
11190713, 6, 4529, 4.35, 3.51, 22.01, 513.87, 24.3
11190969, 7, 4864, 4.70, 4.55, 16.88, 198.88, 17.1
11190988, 1, 5116, 4.21, 8.59, 25.93, 73.95, 5.8
11192716, 1, 5011, 4.56, 0.93, 93.38, 686.04, 3.9
11192887, 3, 5039, 4.44, 4.94, 21.77, 120.06, 6.7
11193279, 1, 4638, 4.42, 7.19, 13.55, 61.51, 6.9
11196403, 9, 3997, 4.29, 5.72, 12.75, 188.53, 20.2
11242724, 1, 3578, 4.67, 3.78, 12.51, 42.18, 4.4
11243149, 3, 4455, 4.63, 4.58, 26.37, 201.10, 12.8
11244150, 8, 3910, 4.38, 6.25, 17.44, 138.33, 9.0
11251134, 2, 4767, 4.71, 3.68, 40.63, 172.81, 4.5
11303472, 1, 5150, 4.60, 5.72, 15.33, 79.09, 7.2
11342883, 5, 4268, 4.45, 4.95, 45.72, 751.64, 19.8
11391371, 3, 4168, 4.51, 6.53, 18.44, 181.25, 11.6
11462734, 1, 5076, 4.41, 8.98, 20.88, 56.03, 4.3
11468094, 1, 3736, 4.38, 4.52, 24.59, 89.62, 4.5
11493667, 3, 3958, 4.40, 4.22, 22.10, 99.33, 5.3
11515276, 3, 3826, 4.53, 6.49, 31.33, 109.88, 5.3
11550428, 7, 3659, 4.26, 3.12, 13.82, 97.32, 8.0
11555361, 1, 4574, 4.50, 3.49, 9.10, 80.19, 9.8
11560431, 7, 5094, 4.51, 3.81, 22.21, 6524.53, 240.5
11569291, 1, 4418, 4.58, 3.06, 22.54, 91.18, 5.4
11612409, 1, 3723, 4.35, 6.43, 10.56, 47.23, 6.4
11617683, 1, 4295, 4.46, 2.06, 11.94, 80.01, 7.1
11658934, 2, 4340, 4.36, 2.74, 13.05, 134.73, 8.0
11662738, 2, 4535, 4.46, 7.54, 52.56, 185.00, 5.9
11663521, 3, 4346, 4.41, 3.36, 25.53, 152.42, 9.7
11702078, 2, 4199, 4.54, 1.81, 21.50, 249.98, 8.6
11702835, 1, 4742, 4.60, 5.29, 29.65, 158.32, 6.7
11717648, 5, 4023, 4.33, 3.45, 12.61, 94.22, 8.1
11721444, 1, 4713, 4.46, 5.02, 18.87, 79.15, 5.7
11753667, 2, 4939, 4.31, 6.37, 21.20, 130.18, 8.1
11769500, 1, 3676, 4.22, 5.76, 13.66, 39.96, 4.7
11769853, 1, 4850, 4.43, 1.28, 15.35, 118.38, 4.7
11772101, 2, 5088, 4.46, 3.28, 27.60, 175.41, 6.4
11804076, 1, 5033, 4.40, 3.89, 16.27, 72.49, 6.1
11808734, 7, 3809, 4.42, 4.70, 19.80, 118.81, 8.0
11819287, 1, 5109, 4.47, 1.07, 107.78, 991.49, 7.0
11856076, 6, 4117, 4.44, 1.66, 27.72, 1146.74, 32.4
11859900, 3, 4103, 4.42, 2.72, 13.26, 81.92, 8.2
11861817, 2, 4149, 4.63, 4.04, 13.19, 66.44, 5.9
11870769, 3, 3688, 4.58, 9.35, 176.46, 1500.70, 6.2
11870977, 1, 4232, 4.54, 6.38, 15.66, 45.31, 4.1
11873179, 1, 4291, 4.57, 4.34, 43.17, 786.80, 23.9
11958955, 5, 4844, 4.56, 2.62, 16.08, 119.26, 8.9
11961606, 1, 5024, 4.74, 1.63, 18.90, 160.79, 5.9
11969772, 3, 4988, 4.36, 3.83, 12.91, 65.57, 7.0
11973944, 3, 4651, 4.40, 7.99, 15.76, 248.32, 29.6
12003808, 4, 5126, 4.77, 1.54, 28.19, 226.16, 6.7
12004872, 3, 3686, 4.44, 2.99, 30.91, 359.45, 10.8
12007544, 7, 3873, 4.59, 4.42, 26.75, 151.08, 8.5
12061183, 1, 4503, 4.50, 6.38, 42.03, 178.07, 5.7
12071053, 4, 4212, 4.62, 6.18, 18.14, 93.09, 6.8
12102573, 8, 4251, 4.51, 4.65, 36.22, 4830.88, 100.5
12117857, 1, 5054, 4.20, 4.48, 123.28, 628.14, 7.0
12203662, 3, 4758, 4.42, 3.78, 19.73, 127.52, 9.3
12254596, 1, 3883, 4.53, 6.53, 17.58, 112.91, 9.7
12258055, 7, 3952, 4.35, 3.76, 17.77, 239.24, 12.8
12303977, 5, 4546, 4.30, 5.76, 322.43, 2460.12, 10.8
12314646, 9, 3716, 4.46, 3.53, 28.81, 420.63, 21.3
12316635, 1, 3662, 4.43, 2.21, 11.70, 182.21, 15.5
12351546, 1, 4357, 4.56, 16.09, 16.11, 83.47, 11.3
12355752, 1, 4823, 4.48, 1.14, 14.53, 120.72, 5.9
12356051, 1, 3686, 4.31, 11.29, 68.08, 264.86, 7.3
12356489, 1, 3817, 4.45, 1.07, 28.56, 290.72, 6.3
12401644, 8, 4892, 4.28, 5.86, 19.65, 153.71, 14.0
12505054, 3, 3711, 4.50, 3.08, 11.23, 130.90, 11.2
12599416, 4, 3724, 4.56, 2.61, 19.78, 98.53, 5.3
12599998, 3, 4197, 4.50, 3.74, 16.17, 96.04, 7.5
12688403, 2, 3706, 4.51, 3.61, 12.48, 75.69, 6.0
12689927, 1, 3852, 4.64, 4.49, 15.52, 100.38, 8.0
12735599, 1, 5064, 4.44, 6.46, 14.28, 67.26, 7.1
12736892, 1, 5039, 4.63, 4.92, 12.26, 119.38, 12.4
12784183, 1, 3774, 4.62, 2.24, 74.93, 685.64, 7.4
12835232, 3, 3900, 4.61, 4.48, 19.41, 187.00, 9.6

